Reflection from a multi-species material and its transmitted effective wavenumber

We formally deduce closed-form expressions for the transmitted effective wavenumber of a material comprising multiple types of inclusions or particles (multi-species), dispersed in a uniform background medium. The expressions, derived here for the first time, are valid for moderate volume fractions and without restriction on the frequency. We show that the multi-species effective wavenumber is not a straightforward extension of expressions for a single species. Comparisons are drawn with state-of-the-art models in acoustics by presenting numerical results for a concrete and a water-oil emulsion in two dimensions. The limit of when one species is much smaller than the other is also discussed and we determine the background medium felt by the larger species in this limit. Surprisingly, we show that the answer is not the intuitive result predicted by self-consistent multiple scattering theories. The derivation presented here applies to the scalar wave equation with cylindrical or spherical inclusions, with any distribution of sizes, densities, and wave speeds. The reflection coefficient associated with a half-space of multi-species cylindrical inclusions is also formally derived.

==> prepare-arxiv.sh <==
#!/bin/bash

if [ -d ../arxiv ]; then
  mkdir images
  mkdir tex
  mkdir anc

  cp ../../images/compare* images/
  cp ../../images/case* images/
  cp ../../images/multi* images/
  cp ../../images/reflect_* images/
  cp ../macros.tex macros.tex
  cp ../macros.tex macros.tex
  cp ../tex/*.tex tex/

  cp ../supplementary/Supplementary.pdf anc/
  cp ../*.bib .

  pdflatex arxiv-multispecies.tex

  rm arxiv.tar
  tar -cvzf arxiv.tar *

  # remove the evidence
  # rm images/* tex/*
  # rm mst-macros.tex macros.tex
  # rmdir images tex

else
  echo "only run prepare_arxiv.sh from with arxiv folder!"
fi


# tar -cvzf arxiv.tar arxiv*.tex arxiv*.bbl images/* paper/arXiv2/*  paper/supplementary/* paper/tex/*.tex paper/mst-macros.tex paper/macros.tex

